The Third International Verification of Neural Networks Competition (VNN-COMP 2022): Summary and Results

This report summarizes the 3rd International Verification of Neural Networks Competition (VNN-COMP 2022), held as a part of the 5th Workshop on Formal Methods for ML-Enabled Autonomous Systems (FoMLAS), which was collocated with the 34th International Conference on Computer-Aided Verification (CAV). VNN-COMP is held annually to facilitate the fair and objective comparison of state-of-the-art neural network verification tools, encourage the standardization of tool interfaces, and bring together the neural network verification community. To this end, standardized formats for networks (ONNX) and specification (VNN-LIB) were defined, tools were evaluated on equal-cost hardware (using an automatic evaluation pipeline based on AWS instances), and tool parameters were chosen by the participants before the final test sets were made public. In the 2022 iteration, 11 teams participated on a diverse set of 12 scored benchmarks. This report summarizes the rules, benchmarks, participating tools, results, and lessons learned from this iteration of this competition.

==> figure/plot_code/make_gnuplot_inputs.py <==
'''
Make the accumulated_* text files for plotting later with gnuplot for VNN-COMP.

This takes in a command line argument (directory with data files) and produces the accumulated files in the current dir.
Stanley Bak, July 2020
'''

import os
import sys

def main():
    "creates gnuplot input files ('accumulated_*') from data files in current directory for vnncomp"

    if len(sys.argv) != 2:
        print('Expected single argument: <data file directory>')
        sys.exit(1)

    directory = sys.argv[1]
    assert os.path.isdir(directory), "Argument should be an existing directory containing the data files."

    acas_all_dict = {'prefix': 'acasxu-all-', 'max_time': 300, 'num_benchmarks': 186}
    acas_hard_dict = {'prefix': 'acasxu-hard-', 'max_time': 6 * 60 * 60, 'num_benchmarks': 10}
    pat_dict = {'prefix': 'pat-all-', 'max_time': 900, 'num_benchmarks': 150}
    ggn_dict = {'prefix': 'ggn-all-', 'max_time': 300, 'num_benchmarks': 337}
    oval_dict = {'prefix': 'oval-dataset-', 'max_time': 3600, 'num_benchmarks': 300}
    neel_dict = {'prefix': 'neel-all-', 'max_time': 900, 'num_benchmarks': 128}

    all_dicts = [acas_all_dict, acas_hard_dict, pat_dict, ggn_dict, oval_dict, neel_dict]

    # omit files with these substrings
    omit_strings = ['empty', 'front', 'accumulated', 'results']
    
    output_prefix = 'accumulated-'
    min_secs = 0.11

    num_files_processed = 0

    for filename in sorted(os.listdir(directory)):
        if any([omit in filename for omit in omit_strings]):
            continue

        if not filename.endswith('.txt'):
            continue

        filepath = os.path.join(directory, filename)

        if not os.path.isfile(filepath):
            continue

        data_dict = None

        for cur_data_dict in all_dicts:
            if cur_data_dict['prefix'] in filename:
                data_dict = cur_data_dict

        if data_dict is None:
            print(f"Warning: data file with unknown prefix: {filename}")
            continue

        num_files_processed += 1

        max_time = data_dict['max_time']
        num_benchmarks = data_dict['num_benchmarks']
            
        print(f"Processing {filename}... ", end='', flush=True)

        with open(filepath, 'r') as fin:
            lines = fin.readlines()

        times = []

        for linenum, line in enumerate(lines):
            line = line.strip()

            if len(line) == 0:
                continue

            parts = line.split()

            secs = parts[0]

            if secs == "-":
                continue

            try:
                secs_float = float(secs)
                times.append(max(secs_float, min_secs))
            except ValueError:
                if linenum != 0: # line 0 may be the columns titles
                    print(f"\nWARNING: Skipping line {filename}:{linenum+1} (not a number): {line}")

        times.sort()

        with open(f"{output_prefix}{filename}", "w") as fout:
            for i, s in enumerate(times):
                fout.write(f"{s}\t{i+1}\n")

            if len(times) < num_benchmarks:
                fout.write(f"{max_time}\t{len(times)}") # last entry at max time if not all solved

        print(f"read {len(times)} entries")

    if num_files_processed == 0:
        print("Warning: no files were processed (did the passed in directory contain data files?)")

if __name__ == '__main__':
    main()

